Quantum Synchronization of Fock States

Synchronization, a ubiquitous phenomenon in classical systems, has recently been extended to the quantum domain. Here, we show quantum synchronization of a bosonic mode exhibiting a Fock state-like limit cycle, manifesting as a steady state with a negative Wigner function. We demonstrate that this non-classical state can be phase-locked to an external drive, achieving synchronization within an Arnold tongue regime. We argue that synchronization is a dynamical property and fundamentally tied to the suppression of phase slips, which we show to occur with exponentially decreasing probability. We introduce a novel method to extract the phase slip rate from the Lindblad time evolution of the system. This work opens new avenues for understanding and manipulating non-classical synchronization dynamics.

==> anc/deformed_supop.py <==
from qutip import *

# Implementation of the deformed ladder operators using QuTiP
#
# Parameter:   q (float) : counting field 

M = 10 # Hilbert space truncation
#one = identity(M)

# deformed ladder operator
def deformed_supop(q):
    ap = spre(destroy(10, offset=q))    # superoperator acting from the left
    am = spost(destroy(10, offset=0))   # superoperator acting from the right
    apd = ap.dag()
    amd = am.dag()
    
    return ap, apd, am, amd

#Example: Single photon loss dissipator

def single_ph_loss(q):
    ap, apd, am, amd = deformed_supop(q)
    return ap*amd - apd*ap/2 - am*amd/2

D = single_ph_loss(0.1)

==> anc/fock_sync.py <==
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as la
import scipy.special as sc
import matplotlib.pyplot as plt
import matplotlib.colors as mc
from tqdm import tqdm

M = 150  # truncation of Hilbert space
i = 1j   # imaginary unit
y = 1    # damping rate

#define identity matrix and trace
one = sp.csc_matrix(sp.identity(M))
trace = one.reshape((1,M*M)).toarray().ravel()

#define superoperators, with potential shift in a_+
def ap_am_matrices(q):
    ap_diag = np.sqrt(np.arange(1, M) - q , dtype=np.complex128)
    am_diag = np.sqrt(np.arange(1, M), dtype=np.complex128)
    ap_matrix = sp.csc_matrix(sp.diags(ap_diag, 1))
    am_matrix = sp.csc_matrix(sp.diags(am_diag, 1))

    ap = sp.kron(ap_matrix, one)
    apd = ap.H

    am = sp.kron(one, am_matrix.H)
    amd = am.H
    
    return ap, apd, am, amd

# jump operators on the left site
def jump_p(n_fock, q, apd, one):
    alpha = sc.roots_genlaguerre(n_fock, 1)[0][0]
    diag = sc.hyp1f1(-(np.arange(0,M)-q), 2, alpha)
    matrix = sp.csc_matrix(sp.diags(diag,0))
    
    return apd * sp.kron(matrix, one)

# jump operators on the right site
def jump_m(n_fock, q, amd, one):
    alpha = sc.roots_genlaguerre(n_fock, 1)[0][0]
    diag = sc.hyp1f1(-np.arange(0, M), 2, alpha)
    matrix = sp.csc_matrix(sp.diags(diag,0))
    
    return sp.kron(one, matrix) * amd

# define Liouvillian
# inputs:   f:      external driving strength 
#           d:      detuning d
#           theta:  driving phase 
#           e:      pump strength
#           n_fock: Fock state
#           q:      counting field 
# returns:  Liouvillian as sparse matrix
def Lindblad(f, d, theta, e, n_fock, q):
    th = np.exp(-i*theta)
    thc = np.exp(i*theta)
    
    ap, apd, am, amd = ap_am_matrices(q)
    jp = jump_p(n_fock, q, apd, one)
    jm = jump_m(n_fock, q, amd, one)
    Hp = i*f*(apd*th-ap*thc) + d*apd*ap 
    Hm = i*f*(amd*th-am*thc) + d*am*amd 
    
    return -i*Hp + i*Hm + y*(ap*amd - apd*ap/2 - am*amd/2) + e*(jp*jm.H - jp.H*jp/2 - jm*jm.H/2)

#determine lowest eigenvalue
def eigval(f, d, theta, e, n_fock, q):
    L = sp.csc_matrix(Lindblad(f, d, theta, e, n_fock, q))
    vals, _ = la.eigs(L, k=1, sigma=1e-13)
    return vals[0]

#calculate drift and diffusion by finite differences
def numerical_derivatives(f, d, theta, e, n_fock, dq=1e-4):
    lam_p = eigval(f, d, theta, e, n_fock, +dq)
    lam_0 = eigval(f, d, theta, e, n_fock, 0.0)
    lam_m = eigval(f, d, theta, e, n_fock, -dq)

    drift = np.real(-i*(lam_p - lam_m)/(2*dq))
    diff = -np.real((lam_p - 2*lam_0 + lam_m)/(dq**2))

    return drift, diff

#get steady state density matrix, mean photon number and variance
def get_rho(f, d, theta, e, n_fock):
    L = sp.csc_matrix(Lindblad(f, d, theta, e, n_fock, q=0))
    vals, vac = la.eigs(L, k=1, sigma=1e-13)
    vac = vac[:,0]
    vac_norm = np.dot(trace, vac)
    vac /= vac_norm
    rho = vac.reshape((M,M))
    
    mean = np.sum(np.arange(0,M)*np.diag(rho)).real
    var = np.sum(np.arange(0,M)**2*np.diag(rho)).real-mean**2
    
    return rho, mean, var

#calculate Wigner function for a given density matrix rho
def wigner_function(rho, xvec, pvec):

    N = rho.shape[0]

    X, P = np.meshgrid(xvec, pvec, indexing='ij')
    alpha = (X + 1j * P) / np.sqrt(2)
    r2 = np.abs(alpha)**2

    W = np.zeros_like(X, dtype=np.complex128)
    gaussian = np.exp(- 4 * r2)

    for n in tqdm(range(N)):
        for m in range(n, N):
            rho_nm = rho[n, m]
            if np.abs(rho_nm) < 1e-14:
                continue
            k = m - n
            pref = (2 / np.pi) * ((-1)**n) * np.sqrt(sc.factorial(n) / sc.factorial(m))
            L = sc.eval_genlaguerre(n, k, 8* r2)
            term = pref * gaussian * L * (np.sqrt(8)*alpha)**k
            if n == m:
                W += rho_nm * term
            else:
                W += rho_nm * term + np.conj(rho_nm * term)

    return X, P, W

#get Arnold tounge
e = 20
n_fock = 50
theta=0

#parameter sweep ranges
d_vals = np.linspace(-2, 2, 101)
f_vals = np.linspace(0, 3, 101)

drift_map = np.zeros((len(f_vals), len(d_vals)), dtype=float)
diff_map = np.zeros((len(f_vals), len(d_vals)), dtype=float)

# sweep parameters
for i_f, f in enumerate(tqdm(f_vals)):
    for i_d, d in enumerate(d_vals):
        drift, diff = numerical_derivatives(f, d, theta, e, n_fock)
        drift_map[i_f, i_d] = drift
        diff_map[i_f, i_d] = diff

D, F = np.meshgrid(d_vals, f_vals)

#plotting
plt.figure()
plt.contourf(D, F, diff_map, levels=1000)
plt.colorbar()
plt.xlabel('d')
plt.ylabel('f')
plt.title('diffusion')
plt.show()

plt.figure()
plt.contourf(D, F, drift_map, levels=1000)
plt.colorbar()
plt.xlabel('d')
plt.ylabel('f')
plt.title('drift')
plt.show()

#diffusion for different n0
e=20
f=1
d=0

nvals = np.arange(30,81)
rates_n = []
means = []

for n_fock in tqdm(nvals):
    drift, diff = numerical_derivatives(f, d, theta, e, n_fock)
    _, mean, var = get_rho(f, d, theta, e, n_fock)
    rates_n.append(diff)
    means.append(mean)

#fitting Kramers result
mn, bn = np.polyfit(np.sqrt(means), np.log(rates_n), deg=1)  

#plotting
plt.figure()
plt.title(r'Diffusion as a function of $\bar{n}$')
plt.ylabel(r'$\langle\langle [\varphi(t)-\varphi(0)]^2\rangle\rangle/\gamma_a t$')
plt.xlabel(r'$\bar{n}$')
plt.yscale('log')
plt.plot(np.sqrt(means), rates_n, c='k', label='simulation')
plt.plot(np.sqrt(means), np.exp(bn+mn*np.sqrt(means)),c='r', ls='--', label='Kramers fit')
plt.show()

#diffusion for different f and Var(n)/mean
e=20
n_fock=50
d=0

fvals = np.linspace(0,3, 101)
rates_f = []
means = []
varvals = []
for f in tqdm(fvals):
    drift, diff = numerical_derivatives(f, d, theta, e, n_fock)
    _, mean, var = get_rho(f, d, theta, e, n_fock)
    means.append(mean)
    varvals.append(var)
    rates_f.append(diff)

rates_f = np.array(rates_f)

#fitting Kramers result
mask_fit = (fvals>1) & (fvals<2)
mf, bf = np.polyfit(fvals[mask_fit], np.log(rates_f[mask_fit]), deg=1)  

#plotting
mask_plot = fvals<2
plt.figure()
plt.title(r'Diffusion as a function of f')
plt.ylabel(r'$\langle\langle [\varphi(t)-\varphi(0)]^2\rangle\rangle/\gamma_a t$')
plt.xlabel(r'$f/\gamma_a$')
plt.yscale('log')
plt.plot(fvals[mask_plot], rates_f[mask_plot], c='k', label='simulation')
plt.plot(fvals[mask_plot], np.exp(bf+mf*fvals[mask_plot]),c='r', ls='--', label='Kramers fit')
plt.show()

plt.figure()
plt.title(r'Variance over mean as a function of f')
plt.ylabel(r'$\langle\langle n^2\rangle\rangle/\bar{n}$')
plt.xlabel(r'$f/\gamma_a$')
plt.plot(fvals, np.array(varvals)/np.array(means))
plt.show()

#get Wigner function

f = 2
d = 0
e = 20
n_fock = 50

rho_ss, _, _ = get_rho(f, d, theta, e, n_fock)

# phase space grid
x = np.linspace(-20,20,1000)
y = np.linspace(-20,20,1000)

X, Y, W = wigner_function(rho_ss, x, y)

W = W.real
# plotting
plt.figure(figsize=(6,5))
plt.xlim(-10,10)
plt.ylim(-10,10)
cf = plt.contourf(X, Y, W, levels=1000, cmap='bwr', norm=mc.TwoSlopeNorm(vcenter=0, vmin=np.min(W), vmax=np.max(W)))
plt.colorbar(cf, label='W(x,p)')
plt.xlabel(r'$Re(\alpha)')
plt.ylabel(r'$Im(\alpha)')
plt.title('Wigner Function')
plt.tight_layout()
plt.show()
